Improved Residual Vector Quantization for High-dimensional Approximate Nearest Neighbor Search

Quantization methods have been introduced to perform large scale approximate nearest search tasks. Residual Vector Quantization (RVQ) is one of the effective quantization methods. RVQ uses a multi-stage codebook learning scheme to lower the quantization error stage by stage. However, there are two major limitations for RVQ when applied to on high-dimensional approximate nearest neighbor search: 1. The performance gain diminishes quickly with added stages. 2. Encoding a vector with RVQ is actually NP-hard. In this paper, we propose an improved residual vector quantization (IRVQ) method, our IRVQ learns codebook with a hybrid method of subspace clustering and warm-started k-means on each stage to prevent performance gain from dropping, and uses a multi-path encoding scheme to encode a vector with lower distortion. Experimental results on the benchmark datasets show that our method gives substantially improves RVQ and delivers better performance compared to the state-of-the-art.

==> aaai_script.sh <==
#!/bin/bash

# ----------------------------------------------------------------------
# This shell script produces the latex source-package of a paper
# as required by AAAI, in preparation for printed proceedings.
# Copyright (C) 2009 Christian Fritz "fritz at cs dot toronto dot
# edu" For the latest version of this script go to: 
# https://gist.github.com/chfritz/5447483
# ----------------------------------------------------------------------
# This program is free software: you can redistribute it and/or
# modify it under the terms of the GNU General Public License as
# published by the Free Software Foundation, either version 3 of
# the License, or (at your option) any later version. 
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public
# License along with this program. If not, see
# <http://www.gnu.org/licenses/>.
# ----------------------------------------------------------------------

# function for recursive processing of style files
recurseStyles() {
    echo "..recursively processing required packages of $1"
    PACKAGES=`grep RequirePackage $1 | sed 's/RequirePackage\[[^]]*\]/RequirePackage/g' | sed 's/.*RequirePackage{\([^}]*\)}.*/\1/' | sed -e 's/, */\n/g'`
    for name in $PACKAGES; do
	if [ ! -e sources/$name.sty ]; then 
	    echo "..locating and copying: $name"
	    FILE=`locate /$name.sty | head -n 1`
	    if [ -e $FILE ]; then
		cp $FILE sources
	    else
		echo "..cannot locate $name.sty"
	    fi
	    if [ -e sources/$name.sty ]; then
		recurseStyles sources/$name.sty
	    fi
	fi
    done
}

#            -------------------------------              

# give a tex file as parameter
if (( $# < 1 )); then
    echo "Error: Please give a tex-file as parameter, e.g., ./aaai_script.sh main.tex";
    exit;
fi;

mkdir sources

echo "locating and copying all used packages"
PACKAGES=`grep ^.usepackage $1 | sed -e 's/.*usepackage{\(.*.\)}.*/\1/' | sed -e 's/, /\n/g'`
for name in $PACKAGES; do
    echo "locating and copying: $name"
    if [ -e $name.sty ]; then
	cp $name.sty sources
    else
	FILE=`locate /$name.sty | head -n 1`
	if [ -e $FILE ]; then
	    cp $FILE sources
	else
	    echo "cannot locate $name.sty"
	fi
    fi
    if [ -e sources/$name.sty ]; then
	recurseStyles sources/$name.sty
    fi
done


echo "inlining all included files"
cp $1 __tmp1
while ( grep ^.input __tmp1 ); do
#     INPUTS=`grep ^.input __tmp1 | sed 's/.*input *{*\([^.}]*\).*/\1/'`
#     cat __tmp1 | sed '/^%.*$/d' >  __tmp2
#     for name in $INPUTS; do
# 	echo "inlining $name"
# 	awk -v filename=$name '{ if ($0 ~ ".input.*"filename) { system("cat "filename".tex | sed  '/^%.*\$/d'"); } else { print $0; } }' < __tmp2 > __tmp1
#     done
    awk '{ if ( $0 ~ /\\input( |{)/ ) { sub(/\\input( |{)/,""); sub(/}/, ""); sub(/\.tex/, ""); system("cat "$0".tex | sed  '/^%.*\$/d'") } else { print $0; } }' __tmp1 > __tmp2
    cp __tmp2 __tmp1
done

echo "inlining bibitems"
BIBFILE=`echo $1 | sed 's/.tex/.bbl/'`
awk -v filename=$BIBFILE '{ if ($0 ~ ".bibliography{") { system("cat "filename); } else { print $0; } }' < __tmp1 > __tmp2
cp __tmp2 sources/full.tex


echo "getting figures"
FIGURES=`grep includegraphics __tmp2 | grep -v ^% | sed 's/.*{\([^}]*\)}*/\1/'`
for name in $FIGURES; do
    echo "getting figure $name"
    mkdir -p sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
    cp $name.*ps sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
done

#            -------------------------------              

cd sources
echo "latexing source"
latex full.tex
echo "latexing source once more"
latex full.tex

echo "creating the PDF using"
dvips -Ppdf -G0 -tletter full -o full.ps
ps2pdf -sPAPERSIZE=letter -dMaxSubsetPct=100 -dCompatibilityLevel=1.2 -dSubsetFonts=false -dEmbedAllFonts=true full.ps
cd ..

echo "DONE"


==> plot/1.m <==
a = [0.132, 0.284, 0.495];
b = [0.097, 0.186, 0.31];
c = [0.101, 0.239, 0.439];
d = [0.097, 0.222, 0.435];
e = [0.088, 0.157, 0.341];


==> plot/draw1.m <==
fig = figure;
fig.WindowStyle = 'normal';

xAxis = 1 : 16;
a = [7.946761, 7.938909, 7.86429, 7.732218, 7.59766, 7.485698, 7.382434, 7.30972, 6.958068, 6.479553, 6.767334, 6.462074, 6.130666, 6.77067, 6.149988, 5.828567];
b = [7.946384, 7.969083, 7.966224, 7.971849, 7.97376, 7.981993, 7.980355, 7.988326, 7.982488, 7.981274, 7.994142, 7.986626, 7.990061, 7.995099, 7.994452, 7.995619];
c = [7.941876, 7.976164, 7.977248, 7.976468, 7.973307, 7.974979, 7.975356, 7.973092, 7.98452, 7.983937, 7.993257, 7.985429, 7.992298, 7.988642, 7.996595, 7.9954];
subplot(1, 2, 1);
p1 = plot(xAxis, a, xAxis, b, xAxis, c);
axis([0.5 16.5 5 8]);
grid on;
set(gca, 'XTick', [2 4 6 8 10 12 14 16]);
set(gca, 'YTick', [5 6 7 8]);

ppp = get(gca, 'Position');
ppp(2) = ppp(2) + ppp(4) * 0.25;
ppp(4) = ppp(4) * 0.75;
set(gca, 'Position', ppp);

xlabel('Stage');
p1(1).Marker = '^';
p1(1).MarkerEdgeColor = 'b';
p1(1).Color = 'b';

p1(2).Marker = 's';
p1(2).MarkerFaceColor = 'r';
p1(2).Color = 'r';

p1(3).Marker = 's';
p1(3).MarkerEdgeColor = 'g';
p1(3).Color = 'g';

legend('off');
title('SIFT1M');

xAxis = 1 : 16;
a = [7.7708, 6.9441, 6.422, 6.1808, 6.0218, 5.4764, 5.4347, 5.2004, 4.8296, 5.3712, 4.8137, 4.5443, 4.7661, 4.7252, 4.2068, 4.3404];
b = [7.786654, 7.882993, 7.923054, 7.940471, 7.945383, 7.94269, 7.954689, 7.958003, 7.945751, 7.961506, 7.954834, 7.96558, 7.964841, 7.966675, 7.966452, 7.961585];
c = [7.801644, 7.889379, 7.930535, 7.964651, 7.949075, 7.951438, 7.962739, 7.959336, 7.960888, 7.946975, 7.949673, 7.955567, 7.949496, 7.954093, 7.956578, 7.952984];
subplot(1, 2, 2);
p2 = plot(xAxis, a, xAxis, b, xAxis, c);
axis([0.5 16.5 2 8]);
grid on;
set(gca, 'XTick', [2 4 6 8 10 12 14 16]);
set(gca, 'YTick', [2 4 6 8]);
xlabel('Stage');

ppp = get(gca, 'Position');
ppp(2) = ppp(2) + ppp(4) * 0.25;
ppp(4) = ppp(4) * 0.75;
set(gca, 'Position', ppp);

p2(1).Marker = '^';
p2(1).MarkerEdgeColor = 'b';
p2(1).Color = 'b';

p2(2).Marker = 's';
p2(2).MarkerFaceColor = 'r';
p2(2).Color = 'r';

p2(3).Marker = 's';
p2(3).MarkerEdgeColor = 'g';
p2(3).Color = 'g';

title('GIST1M');

h = legend(p2, 'RVQ', 'IRVQ(L = 1, I = 10)', 'IRVQ(L = 10, I = 10)', 'Orientation', 'horizontal');
p = get(h,'Position');
p(1) = 0;
p(2) = 0;
set(h, 'Position', p)


==> plot/draw2.m <==
fig = figure;
fig.WindowStyle = 'normal';

xAxis = 1 : 16;
a = [56891.09392, 43752.14721, 35626.95016, 29978.15524, 25804.12689, 22606.57001, 20045.97532, 17912.2514, 16134.19781, 14592.48659, 13270.66712, 12083.83635, 11043.2129, 10100.65687, 9267.036547, 8507.022422];
b = [56930.5478, 43795.9209, 35742.3946, 30148.1602, 26084.5287, 22894.8178, 20338.7171, 18330.3095, 16563.8076, 15074.9238, 13793.0384, 12782.0753, 11932.0142, 10979.9079, 10289.3168, 9629.15921];
c = [56913.17259, 44387.8941, 36781.84386, 31474.92698, 27421.81787, 24256.96951, 21652.55612, 19509.63425, 17636.40308, 16016.35936, 14614.63747, 13351.6443, 12234.18379, 11230.35003, 10326.28289, 9507.507945];
d = [56954.339768, 44389.517912, 36824.82232, 31607.124693, 27690.234386, 24627.791504, 22139.98094, 20067.973273, 18370.840671, 17018.969934, 15725.947745, 14632.231203, 13710.896691, 12742.350182, 11975.991687, 11304.746151];
subplot(2, 1, 1);
p1 = semilogy(xAxis, a, xAxis, b, xAxis, c, xAxis, d);
axis([0.5 16.5 8000 60000]);
grid on;
set(gca, 'XTick', 1 : 16);
set(gca, 'YTick', [10000, 31600]);

ppp = get(gca, 'Position');
ppp(2) = ppp(2) + ppp(4) * 0.25;
ppp(4) = ppp(4) * 0.75;
set(gca, 'Position', ppp);

xlabel('Stages');
p1(1).Marker = 'o';
p1(1).MarkerEdgeColor = 'magenta';
p1(1).Color = 'magenta';

p1(2).Marker = 's';
p1(2).MarkerFaceColor = 'b';
p1(2).Color = 'b';

p1(3).Marker = '^';
p1(3).MarkerEdgeColor = 'r';
p1(3).Color = 'r';

p1(4).Marker = '*';
p1(4).MarkerEdgeColor = 'g';
p1(4).Color = 'g';

legend('off');
title('SIFT1M');

xAxis = 1 : 16;
a = [1.16582, 0.976855, 0.86727, 0.789275, 0.729836, 0.682566, 0.641759, 0.607236, 0.576463, 0.549607, 0.525213, 0.502986, 0.482966, 0.464144, 0.446824, 0.431014];
b = [1.168672, 0.989657, 0.892172, 0.826057, 0.773055, 0.734028, 0.699281, 0.670496, 0.646243, 0.625442, 0.603904, 0.58504, 0.567782, 0.551422, 0.537896, 0.526044];
c = [1.165943, 0.986256, 0.88218, 0.806605, 0.747676, 0.700036, 0.658727, 0.623887, 0.591847, 0.564496, 0.539207, 0.516375, 0.495582, 0.476152, 0.458465, 0.441976];
d = [1.167801, 1.002359, 0.910804, 0.842774, 0.797861, 0.757073, 0.724025, 0.695093, 0.671357, 0.646366, 0.626295, 0.608842, 0.591388, 0.5753, 0.562102, 0.548995];
subplot(2, 1, 2);
p2 = semilogy(xAxis, a, xAxis, b, xAxis, c, xAxis, d);
axis([0.5 16.5 0.4 1.16]);
grid on;
set(gca, 'XTick', 1 : 16);
set(gca, 'YTick', [0.4, 0.55, 0.7, 0.85, 1.0, 1.15]);
xlabel('Stage');

ppp = get(gca, 'Position');
ppp(2) = ppp(2) + ppp(4) * 0.25;
ppp(4) = ppp(4) * 0.75;
set(gca, 'Position', ppp);

p2(1).Marker = 'o';
p2(1).MarkerEdgeColor = 'magenta';
p2(1).Color = 'magenta';

p2(2).Marker = 's';
p2(2).MarkerFaceColor = 'b';
p2(2).Color = 'b';

p2(3).Marker = '^';
p2(3).MarkerEdgeColor = 'r';
p2(3).Color = 'r';

p2(4).Marker = '*';
p2(4).MarkerEdgeColor = 'g';
p2(4).Color = 'g';

title('GIST1M');

h = legend(p2, 'IRVQ(L = 1, I = 10)', 'IRVQ(L = 10, I = 10)', 'IRVQ(L = 10, I = 1)', 'RVQ', 'Orientation', 'horizontal');
p = get(h, 'Position');
p(1) = 0;
p(2) = 0;
set(h, 'Position', p)


==> plot/draw3.m <==
fig = figure;
fig.WindowStyle = 'normal';

xAxis = 1 : 8;
a = [0.0702, 0.1162, 0.1934, 0.2588, 0.2955, 0.3139, 0.315, 0.3208];
subplot(2, 1, 1);
p1 = plot(xAxis, a);
axis([0.5 8.5 0 0.4]);
grid on;
set(gca, 'XTick', 1 : 8);
set(gca, 'YTick', [0, 0.1, 0.2, 0.3, 0.4]);

xlabel('Code length (bit)');
ylabel('Recall@1');

p1(1).Marker = '^';
p1(1).MarkerEdgeColor = 'b';
p1(1).Color = 'b';

legend('off');
title('Quantilizing \epsilon on SIFT1M');

xAxis = 1 : 8;
a = [0.0, 0.004, 0.011, 0.027, 0.057, 0.088, 0.112, 0.131];
subplot(2, 1, 2);
p1 = plot(xAxis, a);
axis([0.5 8.5 0 0.2]);
grid on;
set(gca, 'XTick', 1 : 8);
set(gca, 'YTick', [0, 0.1, 0.2]);

xlabel('Code length (bit)');
ylabel('Recall@1');

p1(1).Marker = '^';
p1(1).MarkerEdgeColor = 'b';
p1(1).Color = 'b';

legend('off');
title('Quantilizing \epsilon on GIST1M');


==> plot/draw4.m <==
fig = figure;
fig.WindowStyle = 'normal';

%%% 

xAxis = [1,2,4,8,16,32,64,128,256,512];
a = [0.318, 0.4508, 0.5847, 0.7155, 0.8301, 0.9126, 0.9639, 0.9865, 0.9968, 0.9994];
b = [0.2541, 0.3751, 0.5035, 0.6272, 0.7474, 0.8496, 0.9192, 0.9632, 0.9848, 0.9958];
c = [0.229, 0.32, 0.43, 0.534, 0.673, 0.779, 0.869, 0.923, 0.962, 0.989];
d = [0.258, 0.359, 0.467, 0.594, 0.706, 0.823, 0.894, 0.949, 0.98, 0.992];
e = [0.2865, 0.4091, 0.5449, 0.6777, 0.7969, 0.8871, 0.9478, 0.9812, 0.9936, 0.9982];
subplot(2, 2, 1);
p1 = semilogx(xAxis, a, xAxis, b, xAxis, c, xAxis, d, xAxis, e);
axis([1 512 0.2 1]);
grid on;
set(gca, 'XTick', [1,2,4,8,16,32,64,128,256,512]);
set(gca, 'YTick', [0,0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1]);

xlabel('R');
ylabel('Recall@R');

p1(1).Marker = '.';
p1(1).MarkerEdgeColor = p1(1).Color;

p1(2).Marker = 'o';
p1(2).MarkerEdgeColor = p1(2).Color;

p1(3).Marker = '^';
p1(3).MarkerEdgeColor = p1(3).Color;

p1(4).Marker = 'd';
p1(4).MarkerEdgeColor = p1(4).Color;

p1(5).Marker = 'p';
p1(5).MarkerEdgeColor = p1(5).Color;

legend('off');
title('Recall@R: SIFT1M, 64bit');

%%% 

xAxis = [1,2,4,8,16,32,64,128,256,512];
a = [0.138, 0.212, 0.284, 0.38, 0.483, 0.588, 0.693, 0.792, 0.875, 0.932];
b = [0.093, 0.136, 0.186, 0.242, 0.34, 0.439, 0.534, 0.632, 0.734, 0.833];
c = [0.125, 0.179, 0.239, 0.322, 0.428, 0.537, 0.658, 0.749, 0.837, 0.895];
d = [0.113, 0.153, 0.212, 0.301, 0.405, 0.505, 0.628, 0.737, 0.831, 0.893];
e = [0.083, 0.108, 0.157, 0.208, 0.277, 0.361, 0.455, 0.573, 0.69, 0.783];
subplot(2, 2, 2);
p1 = semilogx(xAxis, a, xAxis, b, xAxis, c, xAxis, d, xAxis, e);
axis([1 512 0.0 1.0]);
grid on;
set(gca, 'XTick', [1,2,4,8,16,32,64,128,256,512]);
set(gca, 'YTick', [0,0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1]);

xlabel('R');
ylabel('Recall@R');

p1(1).Marker = '.';
p1(1).MarkerEdgeColor = p1(1).Color;

p1(2).Marker = 'o';
p1(2).MarkerEdgeColor = p1(2).Color;

p1(3).Marker = '^';
p1(3).MarkerEdgeColor = p1(3).Color;

p1(4).Marker = 'd';
p1(4).MarkerEdgeColor = p1(4).Color;

p1(5).Marker = 'p';
p1(5).MarkerEdgeColor = p1(5).Color;

legend('off');
title('Recall@R: GIST1M, 64bit');

%%%

xAxis = [1,2,4,8,16,32,64,128,256,512];
a = [0.5467, 0.6969, 0.8339, 0.9294, 0.9769, 0.9943, 0.999, 0.9997, 1.0, 1.0];
b = [0.4126, 0.5795, 0.7212, 0.833, 0.9, 0.941, 0.959, 0.969, 0.974, 0.979];
c = [0.5263, 0.6795, 0.8114, 0.9123, 0.966, 0.9848, 0.9988, 0.9999, 1.0, 1.0];
d = [0.456, 0.614, 0.747, 0.852, 0.9295, 0.975, 0.9916, 0.9985, 0.9999, 1.0];
e = [0.439, 0.603, 0.737, 0.846, 0.917, 0.961, 0.987, 0.989, 0.997, 0.998];
subplot(2, 2, 3);
p1 = semilogx(xAxis, a, xAxis, b, xAxis, c, xAxis, d, xAxis, e);
axis([1 512 0.4 1.0]);
grid on;
set(gca, 'XTick', [1,2,4,8,16,32,64,128,256,512]);
set(gca, 'YTick', [0,0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1]);

xlabel('R');
ylabel('Recall@R');

p1(1).Marker = '.';
p1(1).MarkerEdgeColor = p1(1).Color;

p1(2).Marker = 'o';
p1(2).MarkerEdgeColor = p1(2).Color;

p1(3).Marker = '^';
p1(3).MarkerEdgeColor = p1(3).Color;

p1(4).Marker = 'd';
p1(4).MarkerEdgeColor = p1(4).Color;

p1(5).Marker = 'p';
p1(5).MarkerEdgeColor = p1(5).Color;

legend('off');
title('Recall@R: SIFT1M, 128bit');

%%%

xAxis = [1,2,4,8,16,32,64,128,256,512];
a = [0.252, 0.359, 0.495, 0.61, 0.728, 0.823, 0.894, 0.96, 0.986, 0.997];
b = [0.166, 0.234, 0.31, 0.425, 0.532, 0.651, 0.771, 0.849, 0.92, 0.957];
c = [0.211, 0.309, 0.439, 0.562, 0.688, 0.777, 0.861, 0.911, 0.957, 0.975];
d = [0.219, 0.309, 0.435, 0.553, 0.675, 0.77, 0.855, 0.905, 0.952, 0.975];
e = [0.166, 0.244, 0.341, 0.435, 0.562, 0.683, 0.791, 0.851, 0.921, 0.959];
subplot(2, 2, 4);
p1 = semilogx(xAxis, a, xAxis, b, xAxis, c, xAxis, d, xAxis, e);
axis([1 512 0.1 1.0]);
grid on;
set(gca, 'XTick', [1,2,4,8,16,32,64,128,256,512]);
set(gca, 'YTick', [0,0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1]);

xlabel('R');
ylabel('Recall@R');

p1(1).Marker = '.';
p1(1).MarkerEdgeColor = p1(1).Color;

p1(2).Marker = 'o';
p1(2).MarkerEdgeColor = p1(2).Color;

p1(3).Marker = '^';
p1(3).MarkerEdgeColor = p1(3).Color;

p1(4).Marker = 'd';
p1(4).MarkerEdgeColor = p1(4).Color;

p1(5).Marker = 'p';
p1(5).MarkerEdgeColor = p1(5).Color;

title('Recall@R: GIST1M, 128bit');

legend(p1, 'IRVQ', 'RVQ', 'PQ', 'OPQ', 'AQ', 'Orientation', 'horizontal');


==> plot/draw5.m <==
fig = figure;
fig.WindowStyle = 'normal';

%%% 

xAxis = [32,64,128];
a = [0.2369, 0.5847, 0.8339];
b = [0.2281, 0.5035, 0.7212];
c = [0.1803, 0.467, 0.747];
d = [0.2001, 0.5449, 0.8114];
e = [0.1672, 0.43, 0.737];
subplot(2, 1, 1);
p1 = plot(xAxis, a, xAxis, b, xAxis, c, xAxis, d, xAxis, e);
axis([28 130 0.1 0.9]);
grid on;
set(gca, 'XTick', [32, 64, 128]);
set(gca, 'YTick', [0.1,0.3,0.5,0.7,0.9]);

ppp = get(gca, 'Position');
h = ppp(4);
ppp(4) = h * 0.75;
set(gca, 'Position', ppp);

xlabel('Code length (bit)');
ylabel('Recall@4');

p1(1).Marker = '.';
p1(1).MarkerEdgeColor = p1(1).Color;

p1(2).Marker = 'o';
p1(2).MarkerEdgeColor = p1(2).Color;

p1(3).Marker = '^';
p1(3).MarkerEdgeColor = p1(3).Color;

p1(4).Marker = 'd';
p1(4).MarkerEdgeColor = p1(4).Color;

p1(5).Marker = 'p';
p1(5).MarkerEdgeColor = p1(5).Color;

legend('off');
title('Recall@4 on SIFT1M, different code length');

%%%

xAxis = [32,64,128];
a = [0.132, 0.284, 0.495];
b = [0.097, 0.186, 0.31];
c = [0.101, 0.239, 0.439];
d = [0.097, 0.222, 0.435];
e = [0.088, 0.157, 0.341];
subplot(2, 1, 2);
p1 = plot(xAxis, a, xAxis, b, xAxis, c, xAxis, d, xAxis, e);
axis([28 130 0.05 0.5]);
grid on;
set(gca, 'XTick', [32, 64, 128]);
set(gca, 'YTick', [0.1,0.2,0.3,0.4,0.5]);

xlabel('Code length (bit)');
ylabel('Recall@4');

p1(1).Marker = '.';
p1(1).MarkerEdgeColor = p1(1).Color;

p1(2).Marker = 'o';
p1(2).MarkerEdgeColor = p1(2).Color;

p1(3).Marker = '^';
p1(3).MarkerEdgeColor = p1(3).Color;

p1(4).Marker = 'd';
p1(4).MarkerEdgeColor = p1(4).Color;

p1(5).Marker = 'p';
p1(5).MarkerEdgeColor = p1(5).Color;

title('Recall@4 on GIST1M, different code length');
legend(p1, 'IRVQ', 'RVQ', 'AQ', 'OPQ', 'PQ', 'Orientation', 'horizontal', 'Location', 'southoutside');

ppp = get(gca, 'Position');
ppp(4) = h * 0.75;
set(gca, 'Position', ppp);


==> plot/process.py <==
import sys

with open(sys.argv[1], "r") as infile:
	t1 = []
	t2 = []
	t3 = []
	t4 = []
	t5 = []
	for line in infile.readlines()[1 : ]:
		line = line.strip()
		if line == "":
			continue
		s = map(float, line.split(","))
		t1.append(s[2])
		t2.append(s[1])
		t3.append(s[4])
		t4.append(s[3])
		t5.append(s[5])
	print "a = " + str(t1) + ";"
	print "b = " + str(t2) + ";"
	print "c = " + str(t3) + ";"
	print "d = " + str(t4) + ";"
	print "e = " + str(t5) + ";"

